Conservative binary dynamics beyond order $\alpha^5$ in electrodynamics

We compute the conservative scattering angle of two classical charged particles at the sixth order in electromagnetic coupling, and at the fourth order in velocity, thereby going beyond the current state of the art [fifth order in coupling, derived by Bern {\it et al.}, Phys. Rev. Lett. \textbf{132}, 251601 (2024)]. Our result is obtained by using the electromagnetic version of the Effective One-Body formalism to transfer information from the exact circular binary-charge solution of Schild [Phys. Rev. \textbf{131}, 2762 (1963)] to the post-Lorentzian expansion of the scattering angle.

==> ancillaryfile.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    128101,       3494]
NotebookOptionsPosition[    124864,       3442]
NotebookOutlinePosition[    125268,       3458]
CellTagsIndexPosition[    125225,       3455]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Ancillary", " ", "file", " ", "of", " ", "the", " ", "paper", " ", 
     "\"\<Conservative binary dynamics beyond order $\\alpha^5$ in \
electrodynamics,\>\"", " ", "by", " ", 
     RowBox[{"D", ".", " ", "Bini"}], " ", "and", " ", 
     RowBox[{"T", ".", " ", "Damour"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{
    "of", " ", "which", " ", "we", " ", "use", " ", "the", " ", 
     "notation"}]}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"repgammax", "=", 
    RowBox[{"gamma0", "->", 
     RowBox[{
      RowBox[{"1", "/", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1", "/", "x"}], "+", "x"}], ")"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"reppinfx", "=", 
    RowBox[{"pinf", "->", 
     RowBox[{
      RowBox[{"1", "/", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1", "/", "x"}], "-", "x"}], ")"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"reppinfgamma", "=", 
    RowBox[{"pinf", "->", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"gamma0", "^", "2"}], "-", "1"}], "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.936947427551738*^9, 3.9369474358912063`*^9}, {
  3.936948705475891*^9, 3.936948754811287*^9}, {3.936956357496612*^9, 
  3.9369563787579536`*^9}, {3.936956445054411*^9, 
  3.936956535823475*^9}},ExpressionUUID->"57cf7b0c-7ae4-4ffc-9aa9-\
2ac10eadfa3e"],

Cell[CellGroupData[{

Cell["Relations chi[n] vs phi[n]", "Section",
 CellChangeTimes->{{3.9369487706956267`*^9, 
  3.9369488068716993`*^9}},ExpressionUUID->"5467de34-843e-4253-8c8a-\
d5117d1dee60"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"chiEOB", "[", "1", "]"}], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"gamma0", " ", 
      RowBox[{"phi0", "[", "1", "]"}]}], 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["gamma0", "2"]}]]]}]}]}]], "Input",
 CellChangeTimes->{3.9369518460493307`*^9, 
  3.9369518839138536`*^9},ExpressionUUID->"7a782473-d550-480a-97b8-\
2ac831b9a482"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"chiEOB", "[", "2", "]"}], "=", 
    RowBox[{
     FractionBox["1", "4"], " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"phi0", "[", "1", "]"}], "2"], "-", 
       RowBox[{"2", " ", "gamma0", " ", 
        RowBox[{"phi0", "[", "2", "]"}]}]}], ")"}]}]}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.936951902936531*^9, 
  3.9369519049406195`*^9}},ExpressionUUID->"c188486d-0d6b-4c25-b31f-\
edac57390eaa"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"chiEOB", "[", "3", "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["gamma0", "2"]}], ")"}], 
       RowBox[{"3", "/", "2"}]]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"6", " ", 
       RowBox[{"phi0", "[", "1", "]"}], " ", 
       RowBox[{"phi0", "[", "2", "]"}]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["gamma0", "2"], " ", 
       RowBox[{"phi0", "[", "1", "]"}], " ", 
       RowBox[{"phi0", "[", "2", "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["gamma0", "4"], " ", 
       RowBox[{"phi0", "[", "1", "]"}], " ", 
       RowBox[{"phi0", "[", "2", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["gamma0", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"phi0", "[", "1", "]"}], "3"], "-", 
         RowBox[{"6", " ", 
          RowBox[{"phi0", "[", "3", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", "gamma0", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"phi0", "[", "1", "]"}], "3"], "-", 
         RowBox[{"2", " ", 
          RowBox[{"phi0", "[", "3", "]"}]}]}], ")"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["gamma0", "5"], " ", 
       RowBox[{"phi0", "[", "3", "]"}]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.936951910304964*^9, 
  3.936951930660126*^9}},ExpressionUUID->"074f18e2-442e-4fc3-b456-\
753bbfd29ead"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"chiEOB", "[", "4", "]"}], "=", 
   RowBox[{
    FractionBox["3", "16"], " ", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"phi0", "[", "1", "]"}], "4"], "-", 
      RowBox[{"12", " ", "gamma0", " ", 
       SuperscriptBox[
        RowBox[{"phi0", "[", "1", "]"}], "2"], " ", 
       RowBox[{"phi0", "[", "2", "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["gamma0", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"phi0", "[", "2", "]"}], "2"]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["gamma0", "2"]}]}], ")"}], " ", 
       RowBox[{"phi0", "[", "1", "]"}], " ", 
       RowBox[{"phi0", "[", "3", "]"}]}], "-", 
      RowBox[{"4", " ", "gamma0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["gamma0", "2"]}], ")"}], " ", 
       RowBox[{"phi0", "[", "4", "]"}]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9369519336096764`*^9, 
  3.9369519575301056`*^9}},ExpressionUUID->"3fd1e425-a97a-4ec1-86bf-\
c67a720a5d21"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"chiEOB", "[", "5", "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"15", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["gamma0", "2"]}], ")"}], 
       RowBox[{"5", "/", "2"}]]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "60"}], " ", 
       SuperscriptBox[
        RowBox[{"phi0", "[", "1", "]"}], "3"], " ", 
       RowBox[{"phi0", "[", "2", "]"}]}], "+", 
      RowBox[{"40", " ", 
       RowBox[{"phi0", "[", "2", "]"}], " ", 
       RowBox[{"phi0", "[", "3", "]"}]}], "+", 
      RowBox[{"40", " ", 
       RowBox[{"phi0", "[", "1", "]"}], " ", 
       RowBox[{"phi0", "[", "4", "]"}]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox["gamma0", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"15", " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "1", "]"}], "3"], " ", 
          RowBox[{"phi0", "[", "2", "]"}]}], "-", 
         RowBox[{"14", " ", 
          RowBox[{"phi0", "[", "2", "]"}], " ", 
          RowBox[{"phi0", "[", "3", "]"}]}], "-", 
         RowBox[{"14", " ", 
          RowBox[{"phi0", "[", "1", "]"}], " ", 
          RowBox[{"phi0", "[", "4", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"40", " ", 
       SuperscriptBox["gamma0", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "1", "]"}], "3"], " ", 
          RowBox[{"phi0", "[", "2", "]"}]}], "-", 
         RowBox[{"13", " ", 
          RowBox[{"phi0", "[", "2", "]"}], " ", 
          RowBox[{"phi0", "[", "3", "]"}]}], "-", 
         RowBox[{"13", " ", 
          RowBox[{"phi0", "[", "1", "]"}], " ", 
          RowBox[{"phi0", "[", "4", "]"}]}]}], ")"}]}], "-", 
      RowBox[{"200", " ", 
       SuperscriptBox["gamma0", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "1", "]"}], "3"], " ", 
          RowBox[{"phi0", "[", "2", "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"phi0", "[", "2", "]"}], " ", 
          RowBox[{"phi0", "[", "3", "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"phi0", "[", "1", "]"}], " ", 
          RowBox[{"phi0", "[", "4", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"160", " ", 
       SuperscriptBox["gamma0", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"phi0", "[", "2", "]"}], " ", 
          RowBox[{"phi0", "[", "3", "]"}]}], "+", 
         RowBox[{
          RowBox[{"phi0", "[", "1", "]"}], " ", 
          RowBox[{"phi0", "[", "4", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["gamma0", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "1", "]"}], "5"]}], "+", 
         RowBox[{"660", " ", 
          RowBox[{"phi0", "[", "1", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "2", "]"}], "2"]}], "+", 
         RowBox[{"660", " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "1", "]"}], "2"], " ", 
          RowBox[{"phi0", "[", "3", "]"}]}], "-", 
         RowBox[{"240", " ", 
          RowBox[{"phi0", "[", "5", "]"}]}]}], ")"}]}], "-", 
      RowBox[{"80", " ", 
       SuperscriptBox["gamma0", "7"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"phi0", "[", "1", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "2", "]"}], "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "1", "]"}], "2"], " ", 
          RowBox[{"phi0", "[", "3", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"phi0", "[", "5", "]"}]}]}], ")"}]}], "-", 
      RowBox[{"40", " ", 
       SuperscriptBox["gamma0", "9"], " ", 
       RowBox[{"phi0", "[", "5", "]"}]}], "-", 
      RowBox[{"5", " ", "gamma0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "1", "]"}], "5"]}], "-", 
         RowBox[{"36", " ", 
          RowBox[{"phi0", "[", "1", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "2", "]"}], "2"]}], "-", 
         RowBox[{"36", " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "1", "]"}], "2"], " ", 
          RowBox[{"phi0", "[", "3", "]"}]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"phi0", "[", "5", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox["gamma0", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"phi0", "[", "1", "]"}], "5"], "-", 
         RowBox[{"30", " ", 
          RowBox[{"phi0", "[", "1", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "2", "]"}], "2"]}], "-", 
         RowBox[{"30", " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "1", "]"}], "2"], " ", 
          RowBox[{"phi0", "[", "3", "]"}]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"phi0", "[", "5", "]"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9369519596615143`*^9, 
  3.9369519746012745`*^9}},ExpressionUUID->"143ba425-6a37-4262-9501-\
1b559da8036b"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"chiEOB", "[", "6", "]"}], "=", 
   RowBox[{
    FractionBox["5", "32"], " ", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"phi0", "[", "1", "]"}], "6"], "-", 
      RowBox[{"30", " ", "gamma0", " ", 
       SuperscriptBox[
        RowBox[{"phi0", "[", "1", "]"}], "4"], " ", 
       RowBox[{"phi0", "[", "2", "]"}]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["gamma0", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"phi0", "[", "1", "]"}], "3"], " ", 
       RowBox[{"phi0", "[", "3", "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"phi0", "[", "1", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["gamma0", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "2", "]"}], "2"]}], "+", 
         RowBox[{"2", " ", "gamma0", " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"5", " ", 
             SuperscriptBox["gamma0", "2"]}]}], ")"}], " ", 
          RowBox[{"phi0", "[", "4", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"phi0", "[", "3", "]"}], "2"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"phi0", "[", "2", "]"}], " ", 
          RowBox[{"phi0", "[", "4", "]"}]}]}], ")"}]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["gamma0", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"phi0", "[", "3", "]"}], "2"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"phi0", "[", "2", "]"}], " ", 
          RowBox[{"phi0", "[", "4", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox["gamma0", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"phi0", "[", "3", "]"}], "2"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"phi0", "[", "2", "]"}], " ", 
          RowBox[{"phi0", "[", "4", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"phi0", "[", "1", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", " ", "gamma0", " ", 
          RowBox[{"phi0", "[", "2", "]"}], " ", 
          RowBox[{"phi0", "[", "3", "]"}]}], "-", 
         RowBox[{"20", " ", 
          SuperscriptBox["gamma0", "3"], " ", 
          RowBox[{"phi0", "[", "2", "]"}], " ", 
          RowBox[{"phi0", "[", "3", "]"}]}], "+", 
         RowBox[{"phi0", "[", "5", "]"}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["gamma0", "2"], " ", 
          RowBox[{"phi0", "[", "5", "]"}]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["gamma0", "4"], " ", 
          RowBox[{"phi0", "[", "5", "]"}]}]}], ")"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["gamma0", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "2", "]"}], "3"]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"phi0", "[", "6", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"6", " ", "gamma0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "2", "]"}], "3"]}], "-", 
         RowBox[{"phi0", "[", "6", "]"}]}], ")"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["gamma0", "5"], " ", 
       RowBox[{"phi0", "[", "6", "]"}]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9369519969423876`*^9, 
  3.9369519974627485`*^9}},ExpressionUUID->"1f095b38-6819-4e57-bd6e-\
d484cf42e55a"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"chiEOB", "[", "7", "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"35", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["gamma0", "2"]}], ")"}], 
       RowBox[{"7", "/", "2"}]]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"112", " ", 
       SuperscriptBox["gamma0", "10"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"60", " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "1", "]"}], "2"], " ", 
          RowBox[{"phi0", "[", "2", "]"}], " ", 
          RowBox[{"phi0", "[", "3", "]"}]}], "+", 
         RowBox[{"20", " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "1", "]"}], "3"], " ", 
          RowBox[{"phi0", "[", "4", "]"}]}], "-", 
         RowBox[{"31", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"phi0", "[", "3", "]"}], " ", 
             RowBox[{"phi0", "[", "4", "]"}]}], "+", 
            RowBox[{
             RowBox[{"phi0", "[", "2", "]"}], " ", 
             RowBox[{"phi0", "[", "5", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"phi0", "[", "1", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"20", " ", 
             SuperscriptBox[
              RowBox[{"phi0", "[", "2", "]"}], "3"]}], "-", 
            RowBox[{"31", " ", 
             RowBox[{"phi0", "[", "6", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"392", " ", 
       SuperscriptBox["gamma0", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "1", "]"}], "5"], " ", 
          RowBox[{"phi0", "[", "2", "]"}]}], "-", 
         RowBox[{"105", " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "1", "]"}], "2"], " ", 
          RowBox[{"phi0", "[", "2", "]"}], " ", 
          RowBox[{"phi0", "[", "3", "]"}]}], "-", 
         RowBox[{"35", " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "1", "]"}], "3"], " ", 
          RowBox[{"phi0", "[", "4", "]"}]}], "+", 
         RowBox[{"20", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"phi0", "[", "3", "]"}], " ", 
             RowBox[{"phi0", "[", "4", "]"}]}], "+", 
            RowBox[{
             RowBox[{"phi0", "[", "2", "]"}], " ", 
             RowBox[{"phi0", "[", "5", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"5", " ", 
          RowBox[{"phi0", "[", "1", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", " ", 
             SuperscriptBox[
              RowBox[{"phi0", "[", "2", "]"}], "3"]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"phi0", "[", "6", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"14", " ", 
       SuperscriptBox["gamma0", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"105", " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "1", "]"}], "5"], " ", 
          RowBox[{"phi0", "[", "2", "]"}]}], "-", 
         RowBox[{"660", " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "1", "]"}], "2"], " ", 
          RowBox[{"phi0", "[", "2", "]"}], " ", 
          RowBox[{"phi0", "[", "3", "]"}]}], "-", 
         RowBox[{"220", " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "1", "]"}], "3"], " ", 
          RowBox[{"phi0", "[", "4", "]"}]}], "+", 
         RowBox[{"88", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"phi0", "[", "3", "]"}], " ", 
             RowBox[{"phi0", "[", "4", "]"}]}], "+", 
            RowBox[{
             RowBox[{"phi0", "[", "2", "]"}], " ", 
             RowBox[{"phi0", "[", "5", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"44", " ", 
          RowBox[{"phi0", "[", "1", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", 
             SuperscriptBox[
              RowBox[{"phi0", "[", "2", "]"}], "3"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"phi0", "[", "6", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"672", " ", 
       SuperscriptBox["gamma0", "12"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"phi0", "[", "3", "]"}], " ", 
          RowBox[{"phi0", "[", "4", "]"}]}], "+", 
         RowBox[{
          RowBox[{"phi0", "[", "2", "]"}], " ", 
          RowBox[{"phi0", "[", "5", "]"}]}], "+", 
         RowBox[{
          RowBox[{"phi0", "[", "1", "]"}], " ", 
          RowBox[{"phi0", "[", "6", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"14", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"15", " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "1", "]"}], "5"], " ", 
          RowBox[{"phi0", "[", "2", "]"}]}], "-", 
         RowBox[{"20", " ", 
          RowBox[{"phi0", "[", "1", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "2", "]"}], "3"]}], "-", 
         RowBox[{"60", " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "1", "]"}], "2"], " ", 
          RowBox[{"phi0", "[", "2", "]"}], " ", 
          RowBox[{"phi0", "[", "3", "]"}]}], "-", 
         RowBox[{"20", " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "1", "]"}], "3"], " ", 
          RowBox[{"phi0", "[", "4", "]"}]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"phi0", "[", "3", "]"}], " ", 
          RowBox[{"phi0", "[", "4", "]"}]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"phi0", "[", "2", "]"}], " ", 
          RowBox[{"phi0", "[", "5", "]"}]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"phi0", "[", "1", "]"}], " ", 
          RowBox[{"phi0", "[", "6", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"140", " ", 
       SuperscriptBox["gamma0", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"21", " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "1", "]"}], "5"], " ", 
          RowBox[{"phi0", "[", "2", "]"}]}], "-", 
         RowBox[{"210", " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "1", "]"}], "2"], " ", 
          RowBox[{"phi0", "[", "2", "]"}], " ", 
          RowBox[{"phi0", "[", "3", "]"}]}], "-", 
         RowBox[{"70", " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "1", "]"}], "3"], " ", 
          RowBox[{"phi0", "[", "4", "]"}]}], "+", 
         RowBox[{"32", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"phi0", "[", "3", "]"}], " ", 
             RowBox[{"phi0", "[", "4", "]"}]}], "+", 
            RowBox[{
             RowBox[{"phi0", "[", "2", "]"}], " ", 
             RowBox[{"phi0", "[", "5", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"phi0", "[", "1", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "70"}], " ", 
             SuperscriptBox[
              RowBox[{"phi0", "[", "2", "]"}], "3"]}], "+", 
            RowBox[{"32", " ", 
             RowBox[{"phi0", "[", "6", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"112", " ", 
       SuperscriptBox["gamma0", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "1", "]"}], "5"], " ", 
          RowBox[{"phi0", "[", "2", "]"}]}], "-", 
         RowBox[{"240", " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "1", "]"}], "2"], " ", 
          RowBox[{"phi0", "[", "2", "]"}], " ", 
          RowBox[{"phi0", "[", "3", "]"}]}], "-", 
         RowBox[{"80", " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "1", "]"}], "3"], " ", 
          RowBox[{"phi0", "[", "4", "]"}]}], "+", 
         RowBox[{"65", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"phi0", "[", "3", "]"}], " ", 
             RowBox[{"phi0", "[", "4", "]"}]}], "+", 
            RowBox[{
             RowBox[{"phi0", "[", "2", "]"}], " ", 
             RowBox[{"phi0", "[", "5", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"phi0", "[", "1", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "80"}], " ", 
             SuperscriptBox[
              RowBox[{"phi0", "[", "2", "]"}], "3"]}], "+", 
            RowBox[{"65", " ", 
             RowBox[{"phi0", "[", "6", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"7", " ", "gamma0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "1", "]"}], "7"]}], "-", 
         RowBox[{"300", " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "1", "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "2", "]"}], "2"]}], "-", 
         RowBox[{"150", " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "1", "]"}], "4"], " ", 
          RowBox[{"phi0", "[", "3", "]"}]}], "+", 
         RowBox[{"120", " ", 
          RowBox[{"phi0", "[", "1", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"phi0", "[", "3", "]"}], "2"], "+", 
            RowBox[{"2", " ", 
             RowBox[{"phi0", "[", "2", "]"}], " ", 
             RowBox[{"phi0", "[", "4", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"120", " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "1", "]"}], "2"], " ", 
          RowBox[{"phi0", "[", "5", "]"}]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"15", " ", 
             SuperscriptBox[
              RowBox[{"phi0", "[", "2", "]"}], "2"], " ", 
             RowBox[{"phi0", "[", "3", "]"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"phi0", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["gamma0", "7"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"phi0", "[", "1", "]"}], "7"], "-", 
         RowBox[{"770", " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "1", "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "2", "]"}], "2"]}], "-", 
         RowBox[{"385", " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "1", "]"}], "4"], " ", 
          RowBox[{"phi0", "[", "3", "]"}]}], "+", 
         RowBox[{"840", " ", 
          RowBox[{"phi0", "[", "1", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"phi0", "[", "3", "]"}], "2"], "+", 
            RowBox[{"2", " ", 
             RowBox[{"phi0", "[", "2", "]"}], " ", 
             RowBox[{"phi0", "[", "4", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"840", " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "1", "]"}], "2"], " ", 
          RowBox[{"phi0", "[", "5", "]"}]}], "+", 
         RowBox[{"140", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SuperscriptBox[
              RowBox[{"phi0", "[", "2", "]"}], "2"], " ", 
             RowBox[{"phi0", "[", "3", "]"}]}], "-", 
            RowBox[{"phi0", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"14", " ", 
       SuperscriptBox["gamma0", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "1", "]"}], "7"]}], "-", 
         RowBox[{"1190", " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "1", "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "2", "]"}], "2"]}], "-", 
         RowBox[{"595", " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "1", "]"}], "4"], " ", 
          RowBox[{"phi0", "[", "3", "]"}]}], "+", 
         RowBox[{"840", " ", 
          RowBox[{"phi0", "[", "1", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"phi0", "[", "3", "]"}], "2"], "+", 
            RowBox[{"2", " ", 
             RowBox[{"phi0", "[", "2", "]"}], " ", 
             RowBox[{"phi0", "[", "4", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"840", " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "1", "]"}], "2"], " ", 
          RowBox[{"phi0", "[", "5", "]"}]}], "+", 
         RowBox[{"120", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", " ", 
             SuperscriptBox[
              RowBox[{"phi0", "[", "2", "]"}], "2"], " ", 
             RowBox[{"phi0", "[", "3", "]"}]}], "-", 
            RowBox[{"phi0", "[", "7", "]"}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"14", " ", 
       SuperscriptBox["gamma0", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "1", "]"}], "7"]}], "-", 
         RowBox[{"700", " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "1", "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "2", "]"}], "2"]}], "-", 
         RowBox[{"350", " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "1", "]"}], "4"], " ", 
          RowBox[{"phi0", "[", "3", "]"}]}], "+", 
         RowBox[{"360", " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "2", "]"}], "2"], " ", 
          RowBox[{"phi0", "[", "3", "]"}]}], "+", 
         RowBox[{"360", " ", 
          RowBox[{"phi0", "[", "1", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"phi0", "[", "3", "]"}], "2"], "+", 
            RowBox[{"2", " ", 
             RowBox[{"phi0", "[", "2", "]"}], " ", 
             RowBox[{"phi0", "[", "4", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"360", " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "1", "]"}], "2"], " ", 
          RowBox[{"phi0", "[", "5", "]"}]}], "-", 
         RowBox[{"48", " ", 
          RowBox[{"phi0", "[", "7", "]"}]}]}], ")"}]}], "-", 
      RowBox[{"336", " ", 
       SuperscriptBox["gamma0", "11"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "2", "]"}], "2"], " ", 
          RowBox[{"phi0", "[", "3", "]"}]}], "+", 
         RowBox[{"5", " ", 
          RowBox[{"phi0", "[", "1", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "3", "]"}], "2"]}], "+", 
         RowBox[{"10", " ", 
          RowBox[{"phi0", "[", "1", "]"}], " ", 
          RowBox[{"phi0", "[", "2", "]"}], " ", 
          RowBox[{"phi0", "[", "4", "]"}]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "1", "]"}], "2"], " ", 
          RowBox[{"phi0", "[", "5", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"phi0", "[", "7", "]"}]}]}], ")"}]}], "-", 
      RowBox[{"112", " ", 
       SuperscriptBox["gamma0", "13"], " ", 
       RowBox[{"phi0", "[", "7", "]"}]}], "-", 
      RowBox[{"840", " ", 
       SuperscriptBox["gamma0", "9"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "1", "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "2", "]"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "1", "]"}], "4"], " ", 
          RowBox[{"phi0", "[", "3", "]"}]}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "2", "]"}], "2"], " ", 
          RowBox[{"phi0", "[", "3", "]"}]}], "-", 
         RowBox[{"9", " ", 
          RowBox[{"phi0", "[", "1", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"phi0", "[", "3", "]"}], "2"], "+", 
            RowBox[{"2", " ", 
             RowBox[{"phi0", "[", "2", "]"}], " ", 
             RowBox[{"phi0", "[", "4", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox[
           RowBox[{"phi0", "[", "1", "]"}], "2"], " ", 
          RowBox[{"phi0", "[", "5", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"phi0", "[", "7", "]"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.936952016293501*^9, 
  3.9369520167833357`*^9}},ExpressionUUID->"cfc45082-ba72-4b89-84ea-\
a97ff51e2835"]
}, Closed]],

Cell[CellGroupData[{

Cell["Relations phi[n] vs chi[n]", "Section",
 CellChangeTimes->{{3.9369487945393715`*^9, 
  3.9369488163300905`*^9}},ExpressionUUID->"9ea6621c-483c-4cb0-a070-\
592592b69701"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"phi0", "[", "1", "]"}], "\[Rule]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["gamma0", "2"]}]], " ", 
      RowBox[{"chiEOB", "[", "1", "]"}]}], "gamma0"]}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{3.9369521059376802`*^9, 
  3.93695315059373*^9},ExpressionUUID->"2eaa8899-4779-41b5-b91a-ed1c8cfa73cc"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"phi0", "[", "2", "]"}], "\[Rule]", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[Pi]"}], " ", 
      SuperscriptBox[
       RowBox[{"chiEOB", "[", "1", "]"}], "2"]}], "+", 
     RowBox[{
      SuperscriptBox["gamma0", "2"], " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"chiEOB", "[", "1", "]"}], "2"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["gamma0", "2"], " ", 
      RowBox[{"chiEOB", "[", "2", "]"}]}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["gamma0", "3"], " ", "\[Pi]"}]]}]}]], "Input",
 CellChangeTimes->{{3.936953154793332*^9, 
  3.9369531672299805`*^9}},ExpressionUUID->"7a8e2f7d-f7ba-4af8-8732-\
801b71df33f5"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"phi0", "[", "3", "]"}], "\[Rule]", 
   FractionBox[
    RowBox[{
     RowBox[{"12", " ", 
      SuperscriptBox["gamma0", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["gamma0", "2"]}]}], ")"}], " ", 
      RowBox[{"chiEOB", "[", "1", "]"}], " ", 
      RowBox[{"chiEOB", "[", "2", "]"}]}], "-", 
     RowBox[{"\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["gamma0", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["gamma0", "4"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"chiEOB", "[", "1", "]"}], "3"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["gamma0", "4"], " ", 
         RowBox[{"chiEOB", "[", "3", "]"}]}]}], ")"}]}]}], 
    RowBox[{"6", " ", 
     SuperscriptBox["gamma0", "5"], " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["gamma0", "2"]}]], " ", "\[Pi]"}]]}]}]], "Input",
 CellChangeTimes->{{3.936953169820696*^9, 
  3.9369531827745953`*^9}},ExpressionUUID->"f834a85e-2b6e-44c5-82d7-\
3cf0b267cb5d"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"phi0", "[", "4", "]"}], "\[Rule]", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"24", " ", 
      SuperscriptBox["gamma0", "7"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["gamma0", "2"]}], ")"}], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"48", " ", 
       SuperscriptBox["gamma0", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["gamma0", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"chiEOB", "[", "2", "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "15"}], "+", 
            RowBox[{"45", " ", 
             SuperscriptBox["gamma0", "2"]}], "-", 
            RowBox[{"49", " ", 
             SuperscriptBox["gamma0", "4"]}], "+", 
            RowBox[{"27", " ", 
             SuperscriptBox["gamma0", "6"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"chiEOB", "[", "1", "]"}], "4"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["gamma0", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["gamma0", "2"]}]}], ")"}], " ", 
          RowBox[{"chiEOB", "[", "1", "]"}], " ", 
          RowBox[{"chiEOB", "[", "3", "]"}]}]}], ")"}]}], "-", 
      RowBox[{"8", " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9", " ", 
          SuperscriptBox["gamma0", "2"], " ", 
          SuperscriptBox[
           RowBox[{"chiEOB", "[", "1", "]"}], "2"], " ", 
          RowBox[{"chiEOB", "[", "2", "]"}]}], "-", 
         RowBox[{"24", " ", 
          SuperscriptBox["gamma0", "4"], " ", 
          SuperscriptBox[
           RowBox[{"chiEOB", "[", "1", "]"}], "2"], " ", 
          RowBox[{"chiEOB", "[", "2", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["gamma0", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"27", " ", 
             SuperscriptBox[
              RowBox[{"chiEOB", "[", "1", "]"}], "2"], " ", 
             RowBox[{"chiEOB", "[", "2", "]"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"chiEOB", "[", "4", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.936953200498073*^9, 
  3.936953201002562*^9}},ExpressionUUID->"fa45c06f-3fb9-4786-9f9d-\
88b680f0a923"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"phi0", "[", "5", "]"}], "\[Rule]", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"120", " ", 
      SuperscriptBox["gamma0", "9"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["gamma0", "2"]}], ")"}], 
       RowBox[{"3", "/", "2"}]], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "240"}], " ", 
       SuperscriptBox["gamma0", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"10", " ", 
          SuperscriptBox["gamma0", "2"]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["gamma0", "4"]}]}], ")"}], " ", 
       RowBox[{"chiEOB", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"chiEOB", "[", "2", "]"}], "2"]}], "+", 
      RowBox[{"40", " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "15"}], " ", 
          SuperscriptBox["gamma0", "2"], " ", 
          SuperscriptBox[
           RowBox[{"chiEOB", "[", "1", "]"}], "3"], " ", 
          RowBox[{"chiEOB", "[", "2", "]"}]}], "+", 
         RowBox[{"54", " ", 
          SuperscriptBox["gamma0", "4"], " ", 
          SuperscriptBox[
           RowBox[{"chiEOB", "[", "1", "]"}], "3"], " ", 
          RowBox[{"chiEOB", "[", "2", "]"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["gamma0", "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", 
             SuperscriptBox[
              RowBox[{"chiEOB", "[", "1", "]"}], "3"], " ", 
             RowBox[{"chiEOB", "[", "2", "]"}]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"chiEOB", "[", "2", "]"}], " ", 
             RowBox[{"chiEOB", "[", "3", "]"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"chiEOB", "[", "1", "]"}], " ", 
             RowBox[{"chiEOB", "[", "4", "]"}]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["gamma0", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"76", " ", 
             SuperscriptBox[
              RowBox[{"chiEOB", "[", "1", "]"}], "3"], " ", 
             RowBox[{"chiEOB", "[", "2", "]"}]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"chiEOB", "[", "2", "]"}], " ", 
             RowBox[{"chiEOB", "[", "3", "]"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"chiEOB", "[", "1", "]"}], " ", 
             RowBox[{"chiEOB", "[", "4", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"105", "-", 
            RowBox[{"420", " ", 
             SuperscriptBox["gamma0", "2"]}], "+", 
            RowBox[{"660", " ", 
             SuperscriptBox["gamma0", "4"]}], "-", 
            RowBox[{"520", " ", 
             SuperscriptBox["gamma0", "6"]}], "+", 
            RowBox[{"256", " ", 
             SuperscriptBox["gamma0", "8"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"chiEOB", "[", "1", "]"}], "5"]}], "+", 
         RowBox[{"30", " ", 
          SuperscriptBox["gamma0", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"10", " ", 
             SuperscriptBox["gamma0", "2"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["gamma0", "4"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"chiEOB", "[", "1", "]"}], "2"], " ", 
          RowBox[{"chiEOB", "[", "3", "]"}]}], "+", 
         RowBox[{"45", " ", 
          SuperscriptBox["gamma0", "8"], " ", 
          RowBox[{"chiEOB", "[", "5", "]"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.936953206291595*^9, 
  3.936953222481387*^9}},ExpressionUUID->"b0546d59-bf4f-4415-8354-\
0b02941dff09"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"phi0", "[", "6", "]"}], "\[Rule]", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"720", " ", 
      SuperscriptBox["gamma0", "11"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["gamma0", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox["\[Pi]", "3"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "960"}], " ", 
       SuperscriptBox["gamma0", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["gamma0", "2"]}], "+", 
         RowBox[{"25", " ", 
          SuperscriptBox["gamma0", "4"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"chiEOB", "[", "2", "]"}], "3"]}], "+", 
      RowBox[{"240", " ", 
       SuperscriptBox["gamma0", "4"], " ", "\[Pi]", " ", 
       RowBox[{"chiEOB", "[", "2", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "15"}], "+", 
            RowBox[{"63", " ", 
             SuperscriptBox["gamma0", "2"]}], "-", 
            RowBox[{"109", " ", 
             SuperscriptBox["gamma0", "4"]}], "+", 
            RowBox[{"125", " ", 
             SuperscriptBox["gamma0", "6"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"chiEOB", "[", "1", "]"}], "2"], " ", 
          RowBox[{"chiEOB", "[", "2", "]"}]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["gamma0", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["gamma0", "2"]}]}], ")"}], " ", 
          RowBox[{"chiEOB", "[", "4", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Pi]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "945"}], "+", 
            RowBox[{"4725", " ", 
             SuperscriptBox["gamma0", "2"]}], "-", 
            RowBox[{"9750", " ", 
             SuperscriptBox["gamma0", "4"]}], "+", 
            RowBox[{"10710", " ", 
             SuperscriptBox["gamma0", "6"]}], "-", 
            RowBox[{"6841", " ", 
             SuperscriptBox["gamma0", "8"]}], "+", 
            RowBox[{"3125", " ", 
             SuperscriptBox["gamma0", "10"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"chiEOB", "[", "1", "]"}], "6"]}], "+", 
         RowBox[{"60", " ", 
          SuperscriptBox["gamma0", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "15"}], "+", 
            RowBox[{"63", " ", 
             SuperscriptBox["gamma0", "2"]}], "-", 
            RowBox[{"109", " ", 
             SuperscriptBox["gamma0", "4"]}], "+", 
            RowBox[{"125", " ", 
             SuperscriptBox["gamma0", "6"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"chiEOB", "[", "1", "]"}], "3"], " ", 
          RowBox[{"chiEOB", "[", "3", "]"}]}], "+", 
         RowBox[{"90", " ", 
          SuperscriptBox["gamma0", "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["gamma0", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"chiEOB", "[", "3", "]"}], "2"]}], "+", 
         RowBox[{"270", " ", 
          SuperscriptBox["gamma0", "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["gamma0", "2"]}]}], ")"}], " ", 
          RowBox[{"chiEOB", "[", "1", "]"}], " ", 
          RowBox[{"chiEOB", "[", "5", "]"}]}]}], ")"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["gamma0", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", 
          RowBox[{"(", 
           RowBox[{"105", "-", 
            RowBox[{"480", " ", 
             SuperscriptBox["gamma0", "2"]}], "+", 
            RowBox[{"894", " ", 
             SuperscriptBox["gamma0", "4"]}], "-", 
            RowBox[{"888", " ", 
             SuperscriptBox["gamma0", "6"]}], "+", 
            RowBox[{"625", " ", 
             SuperscriptBox["gamma0", "8"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"chiEOB", "[", "1", "]"}], "4"], " ", 
          RowBox[{"chiEOB", "[", "2", "]"}]}], "+", 
         RowBox[{"60", " ", 
          SuperscriptBox["gamma0", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["gamma0", "2"]}], "+", 
            RowBox[{"25", " ", 
             SuperscriptBox["gamma0", "4"]}]}], ")"}], " ", 
          RowBox[{"chiEOB", "[", "1", "]"}], " ", 
          RowBox[{"chiEOB", "[", "2", "]"}], " ", 
          RowBox[{"chiEOB", "[", "3", "]"}]}], "+", 
         RowBox[{"40", " ", 
          SuperscriptBox["gamma0", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["gamma0", "2"]}], "+", 
            RowBox[{"25", " ", 
             SuperscriptBox["gamma0", "4"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"chiEOB", "[", "1", "]"}], "2"], " ", 
          RowBox[{"chiEOB", "[", "4", "]"}]}], "+", 
         RowBox[{"64", " ", 
          SuperscriptBox["gamma0", "8"], " ", 
          RowBox[{"chiEOB", "[", "6", "]"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.93695322519512*^9, 
  3.9369532414384212`*^9}},ExpressionUUID->"b958f682-6f98-4e6c-8f9b-\
356a3fb31fc9"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"phi0", "[", "7", "]"}], "\[Rule]", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"5040", " ", 
      SuperscriptBox["gamma0", "13"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["gamma0", "2"]}], ")"}], 
       RowBox[{"5", "/", "2"}]], " ", 
      SuperscriptBox["\[Pi]", "3"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"6720", " ", 
       SuperscriptBox["gamma0", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "15"}], "+", 
         RowBox[{"72", " ", 
          SuperscriptBox["gamma0", "2"]}], "-", 
         RowBox[{"148", " ", 
          SuperscriptBox["gamma0", "4"]}], "+", 
         RowBox[{"216", " ", 
          SuperscriptBox["gamma0", "6"]}]}], ")"}], " ", 
       RowBox[{"chiEOB", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"chiEOB", "[", "2", "]"}], "3"]}], "-", 
      RowBox[{"1680", " ", 
       SuperscriptBox["gamma0", "4"], " ", "\[Pi]", " ", 
       RowBox[{"chiEOB", "[", "2", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"105", "-", 
            RowBox[{"540", " ", 
             SuperscriptBox["gamma0", "2"]}], "+", 
            RowBox[{"1164", " ", 
             SuperscriptBox["gamma0", "4"]}], "-", 
            RowBox[{"1400", " ", 
             SuperscriptBox["gamma0", "6"]}], "+", 
            RowBox[{"1296", " ", 
             SuperscriptBox["gamma0", "8"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"chiEOB", "[", "1", "]"}], "3"], " ", 
          RowBox[{"chiEOB", "[", "2", "]"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["gamma0", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"14", " ", 
             SuperscriptBox["gamma0", "2"]}], "+", 
            RowBox[{"36", " ", 
             SuperscriptBox["gamma0", "4"]}]}], ")"}], " ", 
          RowBox[{"chiEOB", "[", "2", "]"}], " ", 
          RowBox[{"chiEOB", "[", "3", "]"}]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["gamma0", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"14", " ", 
             SuperscriptBox["gamma0", "2"]}], "+", 
            RowBox[{"36", " ", 
             SuperscriptBox["gamma0", "4"]}]}], ")"}], " ", 
          RowBox[{"chiEOB", "[", "1", "]"}], " ", 
          RowBox[{"chiEOB", "[", "4", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"28", " ", 
       SuperscriptBox["gamma0", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "945"}], "+", 
            RowBox[{"5250", " ", 
             SuperscriptBox["gamma0", "2"]}], "-", 
            RowBox[{"12300", " ", 
             SuperscriptBox["gamma0", "4"]}], "+", 
            RowBox[{"15840", " ", 
             SuperscriptBox["gamma0", "6"]}], "-", 
            RowBox[{"12496", " ", 
             SuperscriptBox["gamma0", "8"]}], "+", 
            RowBox[{"7776", " ", 
             SuperscriptBox["gamma0", "10"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"chiEOB", "[", "1", "]"}], "5"], " ", 
          RowBox[{"chiEOB", "[", "2", "]"}]}], "+", 
         RowBox[{"90", " ", 
          SuperscriptBox["gamma0", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "15"}], "+", 
            RowBox[{"72", " ", 
             SuperscriptBox["gamma0", "2"]}], "-", 
            RowBox[{"148", " ", 
             SuperscriptBox["gamma0", "4"]}], "+", 
            RowBox[{"216", " ", 
             SuperscriptBox["gamma0", "6"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"chiEOB", "[", "1", "]"}], "2"], " ", 
          RowBox[{"chiEOB", "[", "2", "]"}], " ", 
          RowBox[{"chiEOB", "[", "3", "]"}]}], "+", 
         RowBox[{"40", " ", 
          SuperscriptBox["gamma0", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "15"}], "+", 
            RowBox[{"72", " ", 
             SuperscriptBox["gamma0", "2"]}], "-", 
            RowBox[{"148", " ", 
             SuperscriptBox["gamma0", "4"]}], "+", 
            RowBox[{"216", " ", 
             SuperscriptBox["gamma0", "6"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"chiEOB", "[", "1", "]"}], "3"], " ", 
          RowBox[{"chiEOB", "[", "4", "]"}]}], "+", 
         RowBox[{"15", " ", 
          SuperscriptBox["gamma0", "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["gamma0", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             RowBox[{"chiEOB", "[", "3", "]"}], " ", 
             RowBox[{"chiEOB", "[", "4", "]"}]}], "+", 
            RowBox[{"9", " ", 
             RowBox[{"chiEOB", "[", "2", "]"}], " ", 
             RowBox[{"chiEOB", "[", "5", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"192", " ", 
          SuperscriptBox["gamma0", "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["gamma0", "2"]}]}], ")"}], " ", 
          RowBox[{"chiEOB", "[", "1", "]"}], " ", 
          RowBox[{"chiEOB", "[", "6", "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[Pi]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"10395", "-", 
            RowBox[{"62370", " ", 
             SuperscriptBox["gamma0", "2"]}], "+", 
            RowBox[{"159600", " ", 
             SuperscriptBox["gamma0", "4"]}], "-", 
            RowBox[{"226800", " ", 
             SuperscriptBox["gamma0", "6"]}], "+", 
            RowBox[{"195888", " ", 
             SuperscriptBox["gamma0", "8"]}], "-", 
            RowBox[{"107744", " ", 
             SuperscriptBox["gamma0", "10"]}], "+", 
            RowBox[{"46656", " ", 
             SuperscriptBox["gamma0", "12"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"chiEOB", "[", "1", "]"}], "7"]}], "+", 
         RowBox[{"105", " ", 
          SuperscriptBox["gamma0", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"105", "-", 
            RowBox[{"540", " ", 
             SuperscriptBox["gamma0", "2"]}], "+", 
            RowBox[{"1164", " ", 
             SuperscriptBox["gamma0", "4"]}], "-", 
            RowBox[{"1400", " ", 
             SuperscriptBox["gamma0", "6"]}], "+", 
            RowBox[{"1296", " ", 
             SuperscriptBox["gamma0", "8"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"chiEOB", "[", "1", "]"}], "4"], " ", 
          RowBox[{"chiEOB", "[", "3", "]"}]}], "+", 
         RowBox[{"630", " ", 
          SuperscriptBox["gamma0", "8"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"14", " ", 
             SuperscriptBox["gamma0", "2"]}], "+", 
            RowBox[{"36", " ", 
             SuperscriptBox["gamma0", "4"]}]}], ")"}], " ", 
          RowBox[{"chiEOB", "[", "1", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"chiEOB", "[", "3", "]"}], "2"]}], "+", 
         RowBox[{"945", " ", 
          SuperscriptBox["gamma0", "8"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"14", " ", 
             SuperscriptBox["gamma0", "2"]}], "+", 
            RowBox[{"36", " ", 
             SuperscriptBox["gamma0", "4"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"chiEOB", "[", "1", "]"}], "2"], " ", 
          RowBox[{"chiEOB", "[", "5", "]"}]}], "+", 
         RowBox[{"1575", " ", 
          SuperscriptBox["gamma0", "12"], " ", 
          RowBox[{"chiEOB", "[", "7", "]"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{3.9369532442647986`*^9, 
  3.9369532815597525`*^9},ExpressionUUID->"5f29b83d-e95c-4b59-9814-\
c0331d973159"]
}, Closed]],

Cell[CellGroupData[{

Cell["Expressions for the phi[n] n=1..5 in terms of the variable x", "Section",
 CellChangeTimes->{{3.936948830591916*^9, 3.9369488444308205`*^9}, {
  3.9369518331890974`*^9, 3.9369518364601126`*^9}, {3.9369522790057387`*^9, 
  3.936952281339906*^9}},ExpressionUUID->"f6020a41-e847-47d4-9a20-\
dba18ff45789"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"phi0", "[", "1", "]"}], "\[Rule]", "A"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.936948972114172*^9, 
  3.936948974309126*^9}},ExpressionUUID->"334f1805-a676-432c-a06e-\
c29435a5c5bc"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"phi0", "[", "2", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      SuperscriptBox["A", "2"], " ", "x", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{"nu", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             FractionBox["1", "x"], "+", "x"}], ")"}]}]}]]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["x", "2"]}], ")"}], " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{"nu", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           FractionBox["1", "x"], "+", "x"}], ")"}]}]}]]}]]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.9369489916265717`*^9, 
  3.936948993899969*^9}},ExpressionUUID->"95779675-2f5e-4950-b087-\
059328b89418"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"phi0", "[", "3", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["A", "3"], " ", 
      SuperscriptBox["x", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"x", "+", 
           SuperscriptBox["x", "5"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"nu", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                FractionBox["1", "x"], "+", "x"}], ")"}]}]}]]}], ")"}]}], "+", 
        RowBox[{"nu", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["x", "4"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["x", 
             RowBox[{"3", "/", "2"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"nu", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]}], "+", 
              "x"}]]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["x", 
             RowBox[{"5", "/", "2"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"nu", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]}], "+", 
              "x"}]]}], "+", 
           RowBox[{
            SuperscriptBox["x", 
             RowBox[{"7", "/", "2"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"nu", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]}], "+", 
              "x"}]]}], "+", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"nu", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                FractionBox["1", "x"], "+", "x"}], ")"}]}]}]], "-", 
           RowBox[{"2", " ", "x", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{"nu", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 FractionBox["1", "x"], "+", "x"}], ")"}]}]}]]}]}], ")"}]}]}],
        ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"nu", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]}], "+", "x"}], ")"}], 
      " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x", "4"]}], ")"}], "2"], " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{"nu", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           FractionBox["1", "x"], "+", "x"}], ")"}]}]}]]}]]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.9369490107276187`*^9, 
  3.936949012607188*^9}},ExpressionUUID->"5e232bef-76fd-4a0d-a282-\
385ce46ae9f8"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"phi0", "[", "4", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["x", "2"]}], ")"}]}]]}], 
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["x", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "-", 
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           FractionBox["1", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{"nu", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 FractionBox["1", "x"], "+", "x"}], ")"}]}]}]]]}], ")"}]}], 
        "-", 
        FractionBox[
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox[
              RowBox[{"1", "+", 
               RowBox[{"nu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  FractionBox["1", "x"], "+", "x"}], ")"}]}]}]]}], ")"}], 
           "2"]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"nu", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]}], "+", "x"}], 
           ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}], "2"]}]], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nu", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]}], "+", "x"}], 
            ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["x", "4"]}], ")"}], "2"], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"nu", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                FractionBox["1", "x"], "+", "x"}], ")"}]}]}]]}]], "4", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["x", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["x", "4"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{"x", "+", 
              SuperscriptBox["x", "5"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"nu", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   FractionBox["1", "x"], "+", "x"}], ")"}]}]}]]}], ")"}]}], 
           "+", 
           RowBox[{"nu", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["x", "4"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["x", 
                RowBox[{"3", "/", "2"}]], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"nu", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]}], "+", 
                 "x"}]]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["x", 
                RowBox[{"5", "/", "2"}]], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"nu", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]}], "+", 
                 "x"}]]}], "-", 
              RowBox[{
               SuperscriptBox["x", 
                RowBox[{"7", "/", "2"}]], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"nu", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]}], "+", 
                 "x"}]]}], "-", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{"nu", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   FractionBox["1", "x"], "+", "x"}], ")"}]}]}]], "+", 
              RowBox[{"2", " ", "x", " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 RowBox[{"nu", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    FractionBox["1", "x"], "+", "x"}], ")"}]}]}]]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            FractionBox[
             RowBox[{"nu", " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{
                  SuperscriptBox["x", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"128", "-", 
                    RowBox[{"224", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["1", "x"], "+", "x"}], ")"}], "2"]}], "+", 
                    RowBox[{"224", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["1", "x"], "+", "x"}], ")"}], "3"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["1", "x"], "+", "x"}], ")"}], "4"]}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["1", "x"], "+", "x"}], ")"}], "5"]}], "-", 
                    RowBox[{"22", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["1", "x"], "+", "x"}], ")"}], "6"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["1", "x"], "+", "x"}], ")"}], "7"]}]}], 
                   ")"}]}], 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    FractionBox["1", "x"], "+", "x"}], ")"}], "3"]], "-", 
                RowBox[{"8", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{"8", " ", "x"}], "+", 
                   RowBox[{"45", " ", 
                    SuperscriptBox["x", "2"]}], "-", 
                   RowBox[{"48", " ", 
                    SuperscriptBox["x", "3"]}], "+", 
                   RowBox[{"45", " ", 
                    SuperscriptBox["x", "4"]}], "-", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["x", "5"]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["x", "6"]}]}], ")"}], " ", 
                 RowBox[{"Log", "[", "x", "]"}]}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"10", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["x", "4"]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "x", "]"}], "2"]}]}], ")"}]}], 
             RowBox[{"8", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["x", "2"]}], ")"}], "4"]}]]}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"nu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               FractionBox["1", "x"], "+", "x"}], ")"}]}]}], ")"}], 
          RowBox[{"3", "/", "2"}]]]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"phi0", "[", "5", "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"80", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"nu", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]}], "+", "x"}], 
          ")"}], 
         RowBox[{"3", "/", "2"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}], "8"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["x", "2"]}], ")"}], "5"]}]], 
      SuperscriptBox["A", "5"], " ", 
      SuperscriptBox["x", 
       RowBox[{"7", "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"256", " ", 
         SuperscriptBox["x", 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["x", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "35"}], " ", 
            SqrtBox["x"]}], "+", 
           RowBox[{"35", " ", 
            SuperscriptBox["x", 
             RowBox[{"5", "/", "2"}]]}], "-", 
           RowBox[{"190", " ", 
            SuperscriptBox["x", 
             RowBox[{"9", "/", "2"}]]}], "+", 
           RowBox[{"365", " ", 
            SuperscriptBox["x", 
             RowBox[{"13", "/", "2"}]]}], "-", 
           RowBox[{"350", " ", 
            SuperscriptBox["x", 
             RowBox[{"17", "/", "2"}]]}], "+", 
           RowBox[{"365", " ", 
            SuperscriptBox["x", 
             RowBox[{"21", "/", "2"}]]}], "-", 
           RowBox[{"190", " ", 
            SuperscriptBox["x", 
             RowBox[{"25", "/", "2"}]]}], "+", 
           RowBox[{"35", " ", 
            SuperscriptBox["x", 
             RowBox[{"29", "/", "2"}]]}], "-", 
           RowBox[{"35", " ", 
            SuperscriptBox["x", 
             RowBox[{"33", "/", "2"}]]}], "+", 
           RowBox[{"34", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"nu", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]}], "+", 
              "x"}]]}], "-", 
           RowBox[{"33", " ", 
            SuperscriptBox["x", "2"], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"nu", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]}], "+", 
              "x"}]]}], "+", 
           RowBox[{"192", " ", 
            SuperscriptBox["x", "4"], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"nu", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]}], "+", 
              "x"}]]}], "-", 
           RowBox[{"391", " ", 
            SuperscriptBox["x", "6"], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"nu", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]}], "+", 
              "x"}]]}], "+", 
           RowBox[{"300", " ", 
            SuperscriptBox["x", "8"], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"nu", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]}], "+", 
              "x"}]]}], "-", 
           RowBox[{"391", " ", 
            SuperscriptBox["x", "10"], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"nu", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]}], "+", 
              "x"}]]}], "+", 
           RowBox[{"192", " ", 
            SuperscriptBox["x", "12"], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"nu", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]}], "+", 
              "x"}]]}], "-", 
           RowBox[{"33", " ", 
            SuperscriptBox["x", "14"], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"nu", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]}], "+", 
              "x"}]]}], "+", 
           RowBox[{"34", " ", 
            SuperscriptBox["x", "16"], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"nu", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]}], "+", 
              "x"}]]}]}], ")"}]}], "+", 
        RowBox[{"32", " ", "nu", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "15"}], "-", 
           RowBox[{"90", " ", "x"}], "+", 
           RowBox[{"330", " ", 
            SuperscriptBox["x", "2"]}], "+", 
           RowBox[{"150", " ", 
            SuperscriptBox["x", "3"]}], "-", 
           RowBox[{"1570", " ", 
            SuperscriptBox["x", "4"]}], "+", 
           RowBox[{"670", " ", 
            SuperscriptBox["x", "5"]}], "-", 
           RowBox[{"15", " ", 
            SuperscriptBox["x", "6"]}], "+", 
           RowBox[{"1000", " ", 
            SuperscriptBox["x", "7"]}], "-", 
           RowBox[{"2570", " ", 
            SuperscriptBox["x", "8"]}], "+", 
           RowBox[{"60", " ", 
            SuperscriptBox["x", "9"]}], "+", 
           RowBox[{"3840", " ", 
            SuperscriptBox["x", "10"]}], "-", 
           RowBox[{"3580", " ", 
            SuperscriptBox["x", "11"]}], "+", 
           RowBox[{"3840", " ", 
            SuperscriptBox["x", "12"]}], "+", 
           RowBox[{"60", " ", 
            SuperscriptBox["x", "13"]}], "-", 
           RowBox[{"2570", " ", 
            SuperscriptBox["x", "14"]}], "+", 
           RowBox[{"1000", " ", 
            SuperscriptBox["x", "15"]}], "-", 
           RowBox[{"15", " ", 
            SuperscriptBox["x", "16"]}], "+", 
           RowBox[{"670", " ", 
            SuperscriptBox["x", "17"]}], "-", 
           RowBox[{"1570", " ", 
            SuperscriptBox["x", "18"]}], "+", 
           RowBox[{"150", " ", 
            SuperscriptBox["x", "19"]}], "+", 
           RowBox[{"330", " ", 
            SuperscriptBox["x", "20"]}], "-", 
           RowBox[{"90", " ", 
            SuperscriptBox["x", "21"]}], "-", 
           RowBox[{"15", " ", 
            SuperscriptBox["x", "22"]}], "-", 
           RowBox[{"384", " ", 
            SuperscriptBox["x", 
             RowBox[{"3", "/", "2"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"nu", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]}], "+", 
              "x"}]]}], "+", 
           RowBox[{"400", " ", 
            SuperscriptBox["x", 
             RowBox[{"5", "/", "2"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"nu", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]}], "+", 
              "x"}]]}], "-", 
           RowBox[{"256", " ", 
            SuperscriptBox["x", 
             RowBox[{"7", "/", "2"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"nu", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]}], "+", 
              "x"}]]}], "+", 
           RowBox[{"1280", " ", 
            SuperscriptBox["x", 
             RowBox[{"9", "/", "2"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"nu", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]}], "+", 
              "x"}]]}], "-", 
           RowBox[{"2304", " ", 
            SuperscriptBox["x", 
             RowBox[{"11", "/", "2"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"nu", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]}], "+", 
              "x"}]]}], "+", 
           RowBox[{"640", " ", 
            SuperscriptBox["x", 
             RowBox[{"13", "/", "2"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"nu", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]}], "+", 
              "x"}]]}], "+", 
           RowBox[{"2304", " ", 
            SuperscriptBox["x", 
             RowBox[{"15", "/", "2"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"nu", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]}], "+", 
              "x"}]]}], "-", 
           RowBox[{"2080", " ", 
            SuperscriptBox["x", 
             RowBox[{"17", "/", "2"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"nu", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]}], "+", 
              "x"}]]}], "+", 
           RowBox[{"2176", " ", 
            SuperscriptBox["x", 
             RowBox[{"19", "/", "2"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"nu", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]}], "+", 
              "x"}]]}], "-", 
           RowBox[{"3616", " ", 
            SuperscriptBox["x", 
             RowBox[{"21", "/", "2"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"nu", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]}], "+", 
              "x"}]]}], "+", 
           RowBox[{"2176", " ", 
            SuperscriptBox["x", 
             RowBox[{"23", "/", "2"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"nu", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]}], "+", 
              "x"}]]}], "-", 
           RowBox[{"2080", " ", 
            SuperscriptBox["x", 
             RowBox[{"25", "/", "2"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"nu", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]}], "+", 
              "x"}]]}], "+", 
           RowBox[{"2304", " ", 
            SuperscriptBox["x", 
             RowBox[{"27", "/", "2"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"nu", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]}], "+", 
              "x"}]]}], "+", 
           RowBox[{"640", " ", 
            SuperscriptBox["x", 
             RowBox[{"29", "/", "2"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"nu", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]}], "+", 
              "x"}]]}], "-", 
           RowBox[{"2304", " ", 
            SuperscriptBox["x", 
             RowBox[{"31", "/", "2"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"nu", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]}], "+", 
              "x"}]]}], "+", 
           RowBox[{"1280", " ", 
            SuperscriptBox["x", 
             RowBox[{"33", "/", "2"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"nu", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]}], "+", 
              "x"}]]}], "-", 
           RowBox[{"256", " ", 
            SuperscriptBox["x", 
             RowBox[{"35", "/", "2"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"nu", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]}], "+", 
              "x"}]]}], "+", 
           RowBox[{"400", " ", 
            SuperscriptBox["x", 
             RowBox[{"37", "/", "2"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"nu", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]}], "+", 
              "x"}]]}], "-", 
           RowBox[{"384", " ", 
            SuperscriptBox["x", 
             RowBox[{"39", "/", "2"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"nu", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]}], "+", 
              "x"}]]}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["x", 
             RowBox[{"41", "/", "2"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"nu", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]}], "+", 
              "x"}]]}], "+", 
           RowBox[{"32", " ", 
            SqrtBox[
             RowBox[{"x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"nu", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]}], "+", "x"}],
                ")"}]}]]}]}], ")"}]}], "+", 
        RowBox[{"1280", " ", "nu", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"8", " ", "x"}], "-", 
           RowBox[{"45", " ", 
            SuperscriptBox["x", "2"]}], "+", 
           RowBox[{"48", " ", 
            SuperscriptBox["x", "3"]}], "-", 
           RowBox[{"45", " ", 
            SuperscriptBox["x", "4"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["x", "5"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["x", "7"]}], "+", 
           RowBox[{"45", " ", 
            SuperscriptBox["x", "8"]}], "-", 
           RowBox[{"48", " ", 
            SuperscriptBox["x", "9"]}], "+", 
           RowBox[{"45", " ", 
            SuperscriptBox["x", "10"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["x", "11"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["x", "12"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "x", "]"}]}], "-", 
        RowBox[{"2560", " ", "nu", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["x", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["x", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["x", "6"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["x", "8"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "x", "]"}], "2"]}], "-", 
        RowBox[{
         FractionBox["1", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"nu", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                FractionBox["1", "x"], "+", "x"}], ")"}]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], 
         SuperscriptBox["x", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"nu", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]}], "+", "x"}], 
          ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"256", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["x", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["x", "4"]}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["x", "6"]}], "+", 
                SuperscriptBox["x", "8"]}], ")"}]}], 
             SuperscriptBox["x", "5"]]}], "+", 
           RowBox[{"256", " ", "nu", " ", 
            RowBox[{"(", 
             RowBox[{"65", "+", 
              FractionBox["60", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  FractionBox["1", "x"], "+", "x"}], ")"}], "2"]], "+", 
              RowBox[{"120", " ", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox["1", "x"], "+", "x"}], ")"}]}], "+", 
              RowBox[{
               FractionBox["705", "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  FractionBox["1", "x"], "+", "x"}], ")"}], "2"]}], "-", 
              RowBox[{"40", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  FractionBox["1", "x"], "+", "x"}], ")"}], "3"]}], "-", 
              RowBox[{
               FractionBox["625", "16"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  FractionBox["1", "x"], "+", "x"}], ")"}], "4"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  FractionBox["1", "x"], "+", "x"}], ")"}], "5"]}], "-", 
              RowBox[{
               FractionBox["13", "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  FractionBox["1", "x"], "+", "x"}], ")"}], "6"]}]}], ")"}]}],
            "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["nu", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4160"}], "-", 
              RowBox[{"6635", " ", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox["1", "x"], "+", "x"}], ")"}]}], "-", 
              RowBox[{"11280", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  FractionBox["1", "x"], "+", "x"}], ")"}], "2"]}], "-", 
              RowBox[{"1935", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  FractionBox["1", "x"], "+", "x"}], ")"}], "3"]}], "+", 
              RowBox[{"2500", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  FractionBox["1", "x"], "+", "x"}], ")"}], "4"]}], "+", 
              RowBox[{"1117", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  FractionBox["1", "x"], "+", "x"}], ")"}], "5"]}], "+", 
              RowBox[{"208", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  FractionBox["1", "x"], "+", "x"}], ")"}], "6"]}], "-", 
              RowBox[{"32", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  FractionBox["1", "x"], "+", "x"}], ")"}], "7"]}], "-", 
              FractionBox[
               RowBox[{"1920", " ", "x", " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", 
                  RowBox[{"2", " ", "x"}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["x", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x", "3"]}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["x", "4"]}]}], ")"}]}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["x", "2"]}], ")"}], "3"]], "-", 
              FractionBox[
               RowBox[{"405", " ", "x", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["x", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"11", "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["x", "2"]}], "+", 
                  RowBox[{"11", " ", 
                   SuperscriptBox["x", "4"]}]}], ")"}]}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["x", "2"], "+", 
                  SuperscriptBox["x", "4"]}], ")"}], "2"]]}], ")"}]}], "+", 
           RowBox[{"128", " ", "nu", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "x"], "-", "x"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{"120", " ", "x", " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["x", "4"]}]}], ")"}]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["x", "2"]}], ")"}], "3"]]}], "-", 
              RowBox[{"40", " ", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox["1", "x"], "+", "x"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"23", "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    FractionBox["1", "x"], "+", "x"}], ")"}], "2"]}]}], 
                ")"}]}], "+", 
              RowBox[{
               FractionBox["5", "16"], " ", "nu", " ", 
               RowBox[{"(", 
                RowBox[{"3223", "+", 
                 RowBox[{"5888", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    FractionBox["1", "x"], "+", "x"}], ")"}]}], "+", 
                 RowBox[{"2705", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    FractionBox["1", "x"], "+", "x"}], ")"}], "2"]}], "+", 
                 RowBox[{"1024", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    FractionBox["1", "x"], "+", "x"}], ")"}], "3"]}], "+", 
                 RowBox[{"111", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    FractionBox["1", "x"], "+", "x"}], ")"}], "4"]}], "+", 
                 FractionBox[
                  RowBox[{"384", " ", "x", " ", 
                   RowBox[{"(", 
                    RowBox[{"10", "-", 
                    RowBox[{"9", " ", "x"}], "+", 
                    RowBox[{"22", " ", 
                    SuperscriptBox["x", "2"]}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["x", "3"]}], "+", 
                    RowBox[{"22", " ", 
                    SuperscriptBox["x", "4"]}], "-", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["x", "5"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["x", "6"]}]}], ")"}]}], 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["x", "2"]}], ")"}], "4"]], "+", 
                 FractionBox[
                  RowBox[{"9", " ", 
                   SuperscriptBox["x", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"77", "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                    RowBox[{"165", " ", 
                    SuperscriptBox["x", "4"]}], "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["x", "6"]}], "+", 
                    RowBox[{"77", " ", 
                    SuperscriptBox["x", "8"]}]}], ")"}]}], 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["x", "2"], "+", 
                    SuperscriptBox["x", "4"]}], ")"}], "3"]]}], ")"}]}]}], 
             ")"}], " ", 
            RowBox[{"Log", "[", "x", "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                FractionBox["1", "x"], "+", "x"}], ")"}], "5"]], "40960", " ",
             "nu", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox["1", "x"], "+", "x"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"9", "-", 
                 RowBox[{
                  FractionBox["27", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    FractionBox["1", "x"], "+", "x"}], ")"}], "2"]}], "+", 
                 RowBox[{
                  FractionBox["319", "16"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    FractionBox["1", "x"], "+", "x"}], ")"}], "4"]}], "+", 
                 RowBox[{
                  FractionBox["175", "32"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    FractionBox["1", "x"], "+", "x"}], ")"}], "6"]}]}], 
                ")"}]}], "+", 
              RowBox[{
               FractionBox["1", "32"], " ", "nu", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "288"}], "+", 
                 RowBox[{"288", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    FractionBox["1", "x"], "+", "x"}], ")"}]}], "+", 
                 RowBox[{"264", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    FractionBox["1", "x"], "+", "x"}], ")"}], "2"]}], "-", 
                 RowBox[{"432", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    FractionBox["1", "x"], "+", "x"}], ")"}], "3"]}], "-", 
                 RowBox[{"96", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    FractionBox["1", "x"], "+", "x"}], ")"}], "4"]}], "+", 
                 RowBox[{"638", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    FractionBox["1", "x"], "+", "x"}], ")"}], "5"]}], "+", 
                 RowBox[{"328", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    FractionBox["1", "x"], "+", "x"}], ")"}], "6"]}], "+", 
                 RowBox[{"175", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    FractionBox["1", "x"], "+", "x"}], ")"}], "7"]}], "+", 
                 RowBox[{"53", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    FractionBox["1", "x"], "+", "x"}], ")"}], "8"]}]}], 
                ")"}]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "x", "]"}], "2"]}], "+", 
           FractionBox[
            RowBox[{"61440", " ", "nu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"nu", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"2", " ", "x"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"x", "+", 
                  SuperscriptBox["x", "3"]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "x", "]"}], "3"]}], 
            RowBox[{"x", "-", 
             SuperscriptBox["x", "3"]}]], "-", 
           FractionBox[
            RowBox[{"480", " ", "nu", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["x", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Pi]", "2"], "-", 
               RowBox[{"4", " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"1", "-", "x"}], "]"}], " ", 
                RowBox[{"Log", "[", "x", "]"}]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"Log", "[", "x", "]"}], " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"1", "+", "x"}], "]"}]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"PolyLog", "[", 
                 RowBox[{"2", ",", 
                  RowBox[{"-", "x"}]}], "]"}]}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"PolyLog", "[", 
                 RowBox[{"2", ",", "x"}], "]"}]}]}], ")"}]}], 
            SuperscriptBox["x", "5"]], "+", 
           FractionBox[
            RowBox[{"480", " ", 
             SuperscriptBox["nu", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["x", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Pi]", "2"], "+", 
               RowBox[{"16", " ", 
                RowBox[{"Log", "[", "x", "]"}], " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"1", "+", "x"}], "]"}]}], "-", 
               RowBox[{"8", " ", 
                RowBox[{"Log", "[", "x", "]"}], " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["x", "2"]}], "]"}]}], "+", 
               RowBox[{"16", " ", 
                RowBox[{"PolyLog", "[", 
                 RowBox[{"2", ",", 
                  RowBox[{"-", "x"}]}], "]"}]}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"PolyLog", "[", 
                 RowBox[{"2", ",", 
                  RowBox[{"-", 
                   SuperscriptBox["x", "2"]}]}], "]"}]}]}], ")"}]}], 
            SuperscriptBox["x", "5"]], "+", 
           FractionBox[
            RowBox[{"5", " ", 
             SuperscriptBox["nu", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], "5"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["x", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Pi]", "2"], "+", 
               RowBox[{"36", " ", 
                RowBox[{"Log", "[", "x", "]"}], " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["x", "3"]}], "]"}]}], "-", 
               RowBox[{"72", " ", 
                RowBox[{"PolyLog", "[", 
                 RowBox[{"2", ",", 
                  RowBox[{"1", "-", "x"}]}], "]"}]}], "+", 
               RowBox[{"12", " ", 
                RowBox[{"PolyLog", "[", 
                 RowBox[{"2", ",", 
                  RowBox[{"-", 
                   SuperscriptBox["x", "3"]}]}], "]"}]}], "+", 
               RowBox[{"18", " ", 
                RowBox[{"PolyLog", "[", 
                 RowBox[{"2", ",", 
                  RowBox[{"1", "-", 
                   SuperscriptBox["x", "2"]}]}], "]"}]}], "+", 
               RowBox[{"12", " ", 
                RowBox[{"PolyLog", "[", 
                 RowBox[{"2", ",", 
                  RowBox[{"1", "-", 
                   SuperscriptBox["x", "3"]}]}], "]"}]}]}], ")"}]}], 
            SuperscriptBox["x", "6"]], "+", 
           RowBox[{
            FractionBox["1", 
             SuperscriptBox["x", "4"]], "120", " ", "nu", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["x", "2"]}], ")"}], "2"]}], "+", 
              RowBox[{"2", " ", "nu", " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"4", " ", "x"}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["x", "2"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["x", "3"]}], "+", 
                 SuperscriptBox["x", "4"]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"16", " ", 
               SuperscriptBox[
                RowBox[{"Log", "[", "x", "]"}], "2"], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"1", "+", "x"}], "]"}]}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox[
                RowBox[{"Log", "[", "x", "]"}], "2"], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"1", "+", 
                 SuperscriptBox["x", "2"]}], "]"}]}], "+", 
              RowBox[{"32", " ", 
               RowBox[{"Log", "[", "x", "]"}], " ", 
               RowBox[{"PolyLog", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"-", "x"}]}], "]"}]}], "-", 
              RowBox[{"8", " ", 
               RowBox[{"Log", "[", "x", "]"}], " ", 
               RowBox[{"PolyLog", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"-", 
                  SuperscriptBox["x", "2"]}]}], "]"}]}], "-", 
              RowBox[{"32", " ", 
               RowBox[{"PolyLog", "[", 
                RowBox[{"3", ",", 
                 RowBox[{"-", "x"}]}], "]"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"PolyLog", "[", 
                RowBox[{"3", ",", 
                 RowBox[{"-", 
                  SuperscriptBox["x", "2"]}]}], "]"}]}], "-", 
              RowBox[{"21", " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"480", " ", "nu", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", "x"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["x", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["x", "3"]}], "+", 
               SuperscriptBox["x", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                RowBox[{"ArcTanh", "[", "x", "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"Log", "[", "x", "]"}], "2"]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"Log", "[", "x", "]"}], " ", 
                RowBox[{"PolyLog", "[", 
                 RowBox[{"2", ",", 
                  RowBox[{"-", "x"}]}], "]"}]}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"Log", "[", "x", "]"}], " ", 
                RowBox[{"PolyLog", "[", 
                 RowBox[{"2", ",", "x"}], "]"}]}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"PolyLog", "[", 
                 RowBox[{"3", ",", 
                  RowBox[{"-", "x"}]}], "]"}]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"PolyLog", "[", 
                 RowBox[{"3", ",", "x"}], "]"}]}], "-", 
               RowBox[{"7", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
            SuperscriptBox["x", "4"]], "+", 
           FractionBox[
            RowBox[{"480", " ", "nu", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "x"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["x", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["x", "3"]}], "+", 
               SuperscriptBox["x", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[Pi]", "2"], " ", 
                RowBox[{"Log", "[", "x", "]"}]}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"Log", "[", "x", "]"}], " ", 
                RowBox[{"PolyLog", "[", 
                 RowBox[{"2", ",", 
                  RowBox[{"-", "x"}]}], "]"}]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"Log", "[", "x", "]"}], " ", 
                RowBox[{"PolyLog", "[", 
                 RowBox[{"2", ",", "x"}], "]"}]}], "+", 
               RowBox[{"8", " ", 
                RowBox[{"PolyLog", "[", 
                 RowBox[{"3", ",", 
                  RowBox[{"-", "x"}]}], "]"}]}], "-", 
               RowBox[{"8", " ", 
                RowBox[{"PolyLog", "[", 
                 RowBox[{"3", ",", "x"}], "]"}]}], "+", 
               RowBox[{"14", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
            SuperscriptBox["x", "4"]], "+", 
           FractionBox[
            RowBox[{"240", " ", "nu", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}], "2"]}], "+", 
               RowBox[{"2", " ", "nu", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "x"}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x", "3"]}], "+", 
                  SuperscriptBox["x", "4"]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[Pi]", "2"], " ", 
                RowBox[{"Log", "[", "x", "]"}]}], "-", 
               RowBox[{"16", " ", 
                RowBox[{"Log", "[", "x", "]"}], " ", 
                RowBox[{"PolyLog", "[", 
                 RowBox[{"2", ",", 
                  RowBox[{"-", "x"}]}], "]"}]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"Log", "[", "x", "]"}], " ", 
                RowBox[{"PolyLog", "[", 
                 RowBox[{"2", ",", 
                  RowBox[{"-", 
                   SuperscriptBox["x", "2"]}]}], "]"}]}], "+", 
               RowBox[{"32", " ", 
                RowBox[{"PolyLog", "[", 
                 RowBox[{"3", ",", 
                  RowBox[{"-", "x"}]}], "]"}]}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"PolyLog", "[", 
                 RowBox[{"3", ",", 
                  RowBox[{"-", 
                   SuperscriptBox["x", "2"]}]}], "]"}]}], "+", 
               RowBox[{"21", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
            SuperscriptBox["x", "4"]], "-", 
           RowBox[{
            FractionBox["1", 
             SuperscriptBox["x", "4"]], "60", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["x", "2"]}], ")"}], "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"9", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{"Log", "[", "x", "]"}]}], "-", 
              RowBox[{"36", " ", 
               SuperscriptBox[
                RowBox[{"Log", "[", "x", "]"}], "2"], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"1", "-", 
                 SuperscriptBox["x", "2"]}], "]"}]}], "-", 
              RowBox[{"72", " ", 
               RowBox[{"Log", "[", "x", "]"}], " ", 
               RowBox[{"PolyLog", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"-", "x"}]}], "]"}]}], "-", 
              RowBox[{"24", " ", 
               RowBox[{"Log", "[", "x", "]"}], " ", 
               RowBox[{"PolyLog", "[", 
                RowBox[{"2", ",", 
                 SuperscriptBox["x", "3"]}], "]"}]}], "+", 
              RowBox[{"6", " ", 
               RowBox[{"Log", "[", "x", "]"}], " ", 
               RowBox[{"PolyLog", "[", 
                RowBox[{"2", ",", 
                 SuperscriptBox["x", "6"]}], "]"}]}], "-", 
              RowBox[{"18", " ", 
               RowBox[{"Log", "[", "x", "]"}], " ", 
               RowBox[{"PolyLog", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"1", "-", 
                  SuperscriptBox["x", "2"]}]}], "]"}]}], "-", 
              RowBox[{"144", " ", 
               RowBox[{"PolyLog", "[", 
                RowBox[{"3", ",", "x"}], "]"}]}], "+", 
              RowBox[{"18", " ", 
               RowBox[{"PolyLog", "[", 
                RowBox[{"3", ",", 
                 SuperscriptBox["x", "2"]}], "]"}]}], "+", 
              RowBox[{"16", " ", 
               RowBox[{"PolyLog", "[", 
                RowBox[{"3", ",", 
                 SuperscriptBox["x", "3"]}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"PolyLog", "[", 
                RowBox[{"3", ",", 
                 SuperscriptBox["x", "6"]}], "]"}]}], "+", 
              RowBox[{"112", " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9369490387587585`*^9, 3.9369490439514556`*^9}, {
  3.9369490762449756`*^9, 
  3.9369490804909687`*^9}},ExpressionUUID->"54eed1b3-4404-4c28-9005-\
c4c9868c85a6"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.93694910477347*^9},ExpressionUUID->"d3400e36-d683-4647-bbcc-8d0cd4b9d64c"]
}, Closed]],

Cell[CellGroupData[{

Cell["Gamma circ from Schild", "Section",
 CellChangeTimes->{{3.936948859581506*^9, 3.9369488669434757`*^9}, {
  3.9369499825925875`*^9, 
  3.936949983450571*^9}},ExpressionUUID->"8621bc7b-aeeb-4be9-900b-\
041b1714d546"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"gamma0solcirc", "=", 
   RowBox[{"1", "-", 
    FractionBox[
     SuperscriptBox["A", "4"], 
     RowBox[{"8", " ", 
      SuperscriptBox["j", "4"]}]], "-", 
    FractionBox[
     SuperscriptBox["A", "2"], 
     RowBox[{"2", " ", 
      SuperscriptBox["j", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["A", "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["5", "128"]}], "+", 
        FractionBox[
         RowBox[{"5", " ", "nu"}], "18"]}], ")"}]}], 
     SuperscriptBox["j", "8"]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["A", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "16"]}], "+", 
        FractionBox["nu", "2"]}], ")"}]}], 
     SuperscriptBox["j", "6"]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["A", "10"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["7", "256"]}], "+", 
        FractionBox[
         RowBox[{"11", " ", "nu"}], "30"], "-", 
        FractionBox[
         RowBox[{"101", " ", 
          SuperscriptBox["nu", "2"]}], "72"]}], ")"}]}], 
     SuperscriptBox["j", "10"]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["A", "12"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["21", "1024"]}], "+", 
        FractionBox[
         RowBox[{"556", " ", "nu"}], "1575"], "-", 
        FractionBox[
         RowBox[{"41", " ", 
          SuperscriptBox["nu", "2"]}], "30"], "+", 
        FractionBox[
         SuperscriptBox["nu", "3"], "2"]}], ")"}]}], 
     SuperscriptBox["j", "12"]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["A", "14"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["33", "2048"]}], "+", 
        FractionBox[
         RowBox[{"6023", " ", "nu"}], "17010"], "-", 
        FractionBox[
         RowBox[{"4590857", " ", 
          SuperscriptBox["nu", "2"]}], "1814400"], "+", 
        FractionBox[
         RowBox[{"1793", " ", 
          SuperscriptBox["nu", "3"]}], "288"]}], ")"}]}], 
     SuperscriptBox["j", "14"]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["A", "16"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["429", "32768"]}], "+", 
        FractionBox[
         RowBox[{"772841", " ", "nu"}], "2182950"], "-", 
        FractionBox[
         RowBox[{"3398741", " ", 
          SuperscriptBox["nu", "2"]}], "1088640"], "+", 
        FractionBox[
         RowBox[{"24035", " ", 
          SuperscriptBox["nu", "3"]}], "2592"], "-", 
        FractionBox[
         RowBox[{"101", " ", 
          SuperscriptBox["nu", "4"]}], "18"]}], ")"}]}], 
     SuperscriptBox["j", "16"]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["A", "18"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["715", "65536"]}], "+", 
        FractionBox[
         RowBox[{"2152924", " ", "nu"}], "6081075"], "-", 
        FractionBox[
         RowBox[{"896088883", " ", 
          SuperscriptBox["nu", "2"]}], "223534080"], "+", 
        FractionBox[
         RowBox[{"23785303", " ", 
          SuperscriptBox["nu", "3"]}], "1209600"], "-", 
        FractionBox[
         RowBox[{"1885697", " ", 
          SuperscriptBox["nu", "4"]}], "51840"], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["nu", "5"]}], "2"]}], ")"}]}], 
     SuperscriptBox["j", "18"]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["A", "20"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2431", "262144"]}], "+", 
        FractionBox[
         RowBox[{"369911449", " ", "nu"}], "1044839250"], "-", 
        FractionBox[
         RowBox[{"4771323596573", " ", 
          SuperscriptBox["nu", "2"]}], "980755776000"], "+", 
        FractionBox[
         RowBox[{"481598821", " ", 
          SuperscriptBox["nu", "3"]}], "16329600"], "-", 
        FractionBox[
         RowBox[{"401114809", " ", 
          SuperscriptBox["nu", "4"]}], "5443200"], "+", 
        FractionBox[
         RowBox[{"67733", " ", 
          SuperscriptBox["nu", "5"]}], "1296"]}], ")"}]}], 
     SuperscriptBox["j", "20"]]}]}]}]], "Input",
 CellChangeTimes->{
  3.9369501693492727`*^9, {3.9369517405876503`*^9, 
   3.936951752457509*^9}},ExpressionUUID->"0e479797-ee57-46cd-9936-\
5eae8db8a55c"]
}, Closed]],

Cell[CellGroupData[{

Cell["Tilde chi[6] and Tilde chi[7]: final expressions", "Section",
 CellChangeTimes->{{3.936948888291012*^9, 
  3.936948910736913*^9}},ExpressionUUID->"f680ce51-ea2d-4256-b563-\
15a7b25f7e20"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"tildechi6", "-", "tildechi6nu0"}], "=", 
   RowBox[{
    SuperscriptBox["A", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"145", " ", "nu", " ", "\[Pi]"}], "96"]}], "+", 
      FractionBox[
       RowBox[{"75", " ", 
        SuperscriptBox["nu", "2"], " ", "\[Pi]"}], "32"], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"41", " ", "nu", " ", "\[Pi]"}], "32"]}], "+", 
         FractionBox[
          RowBox[{"145", " ", 
           SuperscriptBox["nu", "2"], " ", "\[Pi]"}], "64"]}], ")"}], " ", 
       SuperscriptBox["pinf", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"34883", " ", "nu", " ", "\[Pi]"}], "13440"], "+", 
         FractionBox[
          RowBox[{"503", " ", 
           SuperscriptBox["nu", "2"], " ", "\[Pi]"}], "384"]}], ")"}], " ", 
       SuperscriptBox["pinf", "4"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"15", " ", "b1", "*", "nu", " ", "\[Pi]"}], "16"]}], "+", 
         FractionBox[
          RowBox[{"7255303", " ", "nu", " ", "\[Pi]"}], "5644800"], "-", 
         FractionBox[
          RowBox[{"15", " ", "b2", " ", 
           RowBox[{"nu", "^", "2"}], " ", "\[Pi]"}], "16"], "+", 
         FractionBox[
          RowBox[{"79301", " ", 
           SuperscriptBox["nu", "2"], " ", "\[Pi]"}], "26880"]}], ")"}], " ", 
       SuperscriptBox["pinf", "6"]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9369493321747165`*^9, 3.9369493533782897`*^9}, {
  3.937013559635811*^9, 
  3.9370135647531223`*^9}},ExpressionUUID->"d84beb53-895c-472b-acd2-\
6ab49a2eab6f"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"tildechi7", "-", "tildechi7nu0"}], "=", 
   RowBox[{
    SuperscriptBox["A", "7"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", "nu"}], 
       RowBox[{"7", " ", 
        SuperscriptBox["pinf", "5"]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"45", " ", "nu"}], "28"]}], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["nu", "2"]}], "7"]}], 
       SuperscriptBox["pinf", "3"]], "+", 
      FractionBox[
       RowBox[{
        FractionBox[
         RowBox[{"1777", " ", "nu"}], "504"], "-", 
        FractionBox[
         RowBox[{"54", " ", 
          SuperscriptBox["nu", "2"]}], "7"], "+", 
        FractionBox[
         SuperscriptBox["nu", "3"], "7"]}], "pinf"], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"64273", " ", "nu"}], "6720"], "-", 
         FractionBox[
          RowBox[{"8089", " ", 
           SuperscriptBox["nu", "2"]}], "336"], "+", 
         FractionBox[
          RowBox[{"95", " ", 
           SuperscriptBox["nu", "3"]}], "28"]}], ")"}], " ", "pinf"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"1085747", " ", "nu"}], "67200"]}], "-", 
         FractionBox[
          RowBox[{"13273", " ", 
           SuperscriptBox["nu", "2"]}], "720"], "+", 
         FractionBox[
          RowBox[{"4337", " ", 
           SuperscriptBox["nu", "3"]}], "1008"]}], ")"}], " ", 
       SuperscriptBox["pinf", "3"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"96", " ", "b1", "*", "nu"}], "5"], "-", 
         FractionBox[
          RowBox[{"310681544797", " ", "nu"}], "3810240000"], "+", 
         FractionBox[
          RowBox[{"96", " ", "b2", " ", 
           RowBox[{"nu", "^", "2"}]}], "5"], "-", 
         FractionBox[
          RowBox[{"37454209", " ", 
           SuperscriptBox["nu", "2"]}], "362880"], "+", 
         FractionBox[
          RowBox[{"59", " ", 
           SuperscriptBox["nu", "3"]}], "30"]}], ")"}], " ", 
       SuperscriptBox["pinf", "5"]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9369493631928225`*^9, 3.9369493856727962`*^9}, 
   3.9369495546393485`*^9, {3.937013569465074*^9, 
   3.9370135737136397`*^9}},ExpressionUUID->"84fc195f-4b16-48d0-86c9-\
8b65bd65f239"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9369571937718687`*^9, 
  3.9369571958308372`*^9}},ExpressionUUID->"b5406a0b-f7a2-4d27-b9f0-\
b7ebe192857d"]
}, Closed]]
},
WindowSize->{1428., 729.75},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2c612dfb-55cf-45a3-a74b-ceee7f998602"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1473, 39, 143, "Input",ExpressionUUID->"57cf7b0c-7ae4-4ffc-9aa9-2ac10eadfa3e"],
Cell[CellGroupData[{
Cell[2056, 63, 175, 3, 67, "Section",ExpressionUUID->"5467de34-843e-4253-8c8a-d5117d1dee60"],
Cell[2234, 68, 454, 14, 77, "Input",ExpressionUUID->"7a782473-d550-480a-97b8-2ac831b9a482"],
Cell[2691, 84, 551, 16, 86, "Input",ExpressionUUID->"c188486d-0d6b-4c25-b31f-edac57390eaa"],
Cell[3245, 102, 1607, 46, 72, "Input",ExpressionUUID->"074f18e2-442e-4fc3-b456-753bbfd29ead"],
Cell[4855, 150, 1327, 38, 65, "Input",ExpressionUUID->"3fd1e425-a97a-4ec1-86bf-c67a720a5d21"],
Cell[6185, 190, 5409, 148, 180, "Input",ExpressionUUID->"143ba425-6a37-4262-9501-1b559da8036b"],
Cell[11597, 340, 3917, 107, 151, "Input",ExpressionUUID->"1f095b38-6819-4e57-bd6e-d484cf42e55a"],
Cell[15517, 449, 16484, 435, 351, "Input",ExpressionUUID->"cfc45082-ba72-4b89-84ea-a97ff51e2835"]
}, Closed]],
Cell[CellGroupData[{
Cell[32038, 889, 175, 3, 53, "Section",ExpressionUUID->"9ea6621c-483c-4cb0-a070-592592b69701"],
Cell[32216, 894, 462, 14, 78, "Input",ExpressionUUID->"2eaa8899-4779-41b5-b91a-ed1c8cfa73cc"],
Cell[32681, 910, 742, 21, 72, "Input",ExpressionUUID->"7a8e2f7d-f7ba-4af8-8732-801b71df33f5"],
Cell[33426, 933, 1300, 38, 81, "Input",ExpressionUUID->"f834a85e-2b6e-44c5-82d7-3cf0b267cb5d"],
Cell[34729, 973, 2670, 75, 137, "Input",ExpressionUUID->"fa45c06f-3fb9-4786-9f9d-88b680f0a923"],
Cell[37402, 1050, 3950, 105, 180, "Input",ExpressionUUID->"b0546d59-bf4f-4415-8354-0b02941dff09"],
Cell[41355, 1157, 5724, 152, 202, "Input",ExpressionUUID->"b958f682-6f98-4e6c-8f9b-356a3fb31fc9"],
Cell[47082, 1311, 8119, 209, 289, "Input",ExpressionUUID->"5f29b83d-e95c-4b59-9814-c0331d973159"]
}, Closed]],
Cell[CellGroupData[{
Cell[55238, 1525, 308, 4, 53, "Section",ExpressionUUID->"f6020a41-e847-47d4-9a20-dba18ff45789"],
Cell[55549, 1531, 269, 7, 48, "Input",ExpressionUUID->"334f1805-a676-432c-a06e-c29435a5c5bc"],
Cell[55821, 1540, 970, 32, 104, "Input",ExpressionUUID->"95779675-2f5e-4950-b087-059328b89418"],
Cell[56794, 1574, 3482, 108, 123, "Input",ExpressionUUID->"5e232bef-76fd-4a0d-a282-385ce46ae9f8"],
Cell[60279, 1684, 54905, 1457, 1660, "Input",ExpressionUUID->"54eed1b3-4404-4c28-9005-c4c9868c85a6"],
Cell[115187, 3143, 144, 2, 48, "Input",ExpressionUUID->"d3400e36-d683-4647-bbcc-8d0cd4b9d64c"]
}, Closed]],
Cell[CellGroupData[{
Cell[115368, 3150, 220, 4, 53, "Section",ExpressionUUID->"8621bc7b-aeeb-4be9-900b-041b1714d546"],
Cell[115591, 3156, 4508, 141, 140, "Input",ExpressionUUID->"0e479797-ee57-46cd-9936-5eae8db8a55c"]
}, Closed]],
Cell[CellGroupData[{
Cell[120136, 3302, 193, 3, 53, "Section",ExpressionUUID->"f680ce51-ea2d-4256-b563-15a7b25f7e20"],
Cell[120332, 3307, 1843, 51, 71, "Input",ExpressionUUID->"d84beb53-895c-472b-acd2-6ab49a2eab6f"],
Cell[122178, 3360, 2511, 74, 176, "Input",ExpressionUUID->"84fc195f-4b16-48d0-86c9-8b65bd65f239"],
Cell[124692, 3436, 156, 3, 28, "Input",ExpressionUUID->"b5406a0b-f7a2-4d27-b9f0-b7ebe192857d"]
}, Closed]]
}
]
*)


